Numerical approximation of statistical solutions of scalar conservation laws

We propose efficient numerical algorithms for approximating statistical solutions of scalar conservation laws. The proposed algorithms combine finite volume spatio-temporal approximations with Monte Carlo and multi-level Monte Carlo discretizations of the probability space. Both sets of methods are proved to converge to the entropy statistical solution. We also prove that there is a considerable gain in efficiency resulting from the multi-level Monte Carlo method over the standard Monte Carlo method. Numerical experiments illustrating the ability of both methods to accurately compute multi-point statistical quantities of interest are also presented.

==> convert_figures.py <==
# Really simple script to extract all tikz figures as pdf
# USE AT OWN RISK, could set your compute on fire.
# Author: Kjetil Olsen Lye
import re
import sys
import os
import glob

inputName = sys.argv[1]
names = []
with open(inputName, 'r') as f:
    currentFigure = 0
    for line in f:
        if len(line.strip())==0 or line.strip()[0]=="%":
            continue
        
        regResult = re.search(r'\\InputImage{.+}{.+}{(.+)}', line)
        if regResult:
            print(regResult.group(1))
            name='img/{name}.pdf'.format(name=regResult.group(1))
            
            names.append(name)

for f in glob.glob('img/*.pdf'):
    if f not in names:
        os.remove(f)

